CLARINET: A RISC-V Based Framework for Posit Arithmetic Empiricism

Many engineering and scientific applications require high precision arithmetic. IEEE~754-2008 compliant (floating-point) arithmetic is the de facto standard for performing these computations. Recently, posit arithmetic has been proposed as a drop-in replacement for floating-point arithmetic. The posit\texttrademark data representation and arithmetic claim several absolute advantages over the floating-point format and arithmetic, including higher dynamic range, better accuracy, and superior performance-area trade-offs. However, there does not exist any accessible, holistic framework that facilitates the validation of these claims of posit arithmetic, especially when the claims involve long accumulations (quire). In this paper, we present a consolidated general-purpose processor-based framework to support posit arithmetic empiricism. The end-users of the framework have the liberty to seamlessly experiment with their applications using posit and floating-point arithmetic since the framework is designed for the two number systems to coexist. Melodica is a posit arithmetic core that implements parametric fused operations that uniquely involve the quire data type. Clarinet is a Melodica-enabled processor based on the RISC-V ISA. To the best of our knowledge, this is the first-ever integration of quire with a RISC-V core. To show the effectiveness of the Clarinet platform, we perform an extensive application study and benchmark some of the common linear algebra and computer vision kernels. We emulate Clarinet on a Xilinx FPGA and present utilization and timing data. Clarinet and Melodica remain actively under development and is available in open-source for posit arithmetic empiricism.

==> code/c-fns.c <==
// Initialize the quire, given a 32-bit posit
// initVal (stored as unsigned int in memory)
void fn_init_p_quire (unsigned int initVal) {
   asm ( "pmv.w.x fa4, %[inA]\n"
         "fcvt.r.p ft0, fa4"
         : 
         : [inA] "r" (initVal)
         : "fa4");
   return;
}

// Read the quire into a posit register and
// return the value as unsigned int
unsigned int fn_read_p_quire (void) {
   unsigned int res;
   // Move the posit value to the GPR.
   asm ( "fcvt.p.r ft0, ft0 \n"
         "pmv.x.w  %[o_res], ft0" 
         : [o_res] "=r" (res)
         : 
         : "ft0");
   return (res);
}

// Perform a fused multiply accumulate operation into the quire taking two 32-bit
// posit values as inputs (the posits are represented as unsigned int)
void fn_posit_p_fma (unsigned int a, unsigned int b) {
   // Move the input values into the PRF before the fma.p computation
   asm (
          "pmv.w.x fa4, %[inA]\n"
          "pmv.w.x fa5, %[inB]\n"
          "fma.p   ft0, fa4, fa5"
          : 
          : [inA] "r" (a), [inB] "r" (b)  /* GPR registers */
          : "ft0", "fa4", "fa5" /* clobber list */
       );
   return;
}

// Perform a dot product of two vectors of 32-bit posits.
// The arrays are stored as unsigned int in memory
unsigned int fn_posit_p_vdp (int r, unsigned int p_a[], unsigned int p_b[]) {
   unsigned int acc = 0;      // 32-bit posit output
   int idx = 0;
   fn_init_p_quire (acc);     // Initialize the quire with 0

   // The dot product loop, accumulating into the quire
   for (idx=0; idx < r; idx ++) fn_posit_p_fma (p_a[idx], p_b[idx]);

   acc = fn_read_p_quire ();  // Read quire and convert to 32-bit posit
   return (acc);
}

